Calculation of master integrals in terms of elliptic multiple polylogarithms

In modern quantum field theory, one of the most important tasks is the calculation of loop integrals. Loop integrals appear when evaluating the Feynman diagrams with one or more loops by integrating over the internal momenta. Even though this problem has already been in place since the mid-twentieth century, we not only do not understand how to calculate all classes of these integrals beyond one loop, we do not even know in what class of functions the answer is expressed. To partially solve this problem, different variations of new functions called usually elliptic multiple polylogarithms have been introduced in the last decade. In this paper, we explore the possibilities and limitations of this class of functions. As a practical example, we chose the processes associated with the physics of heavy quarkonium at the two-loop level.

==> anc/supplementary_material.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    298527,       9143]
NotebookOptionsPosition[    297898,       9126]
NotebookOutlinePosition[    298262,       9142]
CellTagsIndexPosition[    298219,       9139]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["I1", 
    RowBox[{"(", "1", ")"}]], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", "t"}], ")"}]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "1", ",", "a"}], "]"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
        "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
           "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
           "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
           "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
           "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
           "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
           "]"}]}], "-", 
         RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
           "]"}]}], "-", 
         RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
           "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",",
             "1", ",", "a"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",",
             "1", ",", "a"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",",
             "1", ",", "a"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",",
             "1", ",", "a"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",",
             "1", ",", "a"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",",
             "1", ",", "a"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
           "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
           "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
           "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
           "]"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
           "]"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
           "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
           "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
           "]"}]}], "-", 
         RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "-", 
         RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "-", 
         RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",",
             "1", ",", "a"}], "]"}]}], "-", 
         RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "-", 
         RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "-", 
         RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",",
             "1", ",", "a"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "+", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",",
             "1", ",", "a"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "+", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",",
             "1", ",", "a"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "+", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",",
             "1", ",", "a"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "+", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",",
             "1", ",", "a"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",",
             "1", ",", "a"}], "]"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "-", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",",
             "1", ",", "a"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",",
             "1", ",", "a"}], "]"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",",
             "a"}], "]"}]}], "-", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"E4", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",",
             "1", ",", "a"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.7921428559386873`*^9, 3.7921428693172617`*^9}, {
  3.7921429002546787`*^9, 
  3.792142920160201*^9}},ExpressionUUID->"ecd0c11e-6315-4a9b-aaf1-\
d079dd4683c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["I2", 
    RowBox[{"(", "1", ")"}]], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"6", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]]}], 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}]}], "}"}], ",", "x", ",",
          "a"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}]}], "}"}], ",", "x", ",",
          "a"}], "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "+", 
      RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "+", 
      RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"36", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"36", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "+", 
      RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "+", 
      RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"36", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"36", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "+", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "+", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "+", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "+", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "-", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "-", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
        "]"}]}], "-", 
      RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"72", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "-", 
      RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"72", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "+", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "+", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "+", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "+", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "-", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "-", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"36", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"36", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "+", 
      RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"72", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"36", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "-", 
      RowBox[{"36", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}], "+", 
      RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}]}], "+", 
      RowBox[{"72", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.792142912278591*^9, 3.792142922356761*^9}, 
   3.792143016048229*^9, 3.792143063185347*^9, 
   3.79214336217669*^9},ExpressionUUID->"98c2f60e-dcaa-4323-bc9a-\
8c7fff7ba2f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["I3", 
    RowBox[{"(", "1", ")"}]], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
       "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
       "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
       "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
       "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
       "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
       "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
       "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
       "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
       "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
       "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
       "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
       "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
       "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
       "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
       "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
       "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "-"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "-", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
        "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            SuperscriptBox["\[Kappa]", "+"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
        "x", ",", "a"}], "]"}]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           SuperscriptBox["\[Kappa]", "+"]}], "}"}], "}"}], ",", "x", ",", 
        "a"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"9", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", "1"}], "]"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    FractionBox[
     RowBox[{
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           SuperscriptBox["\[Kappa]", "-"]}], "}"}], "}"}], ",", "x", ",", 
        "a"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "+", 
        RowBox[{"9", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", "1"}], "]"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "4"]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]]}]], 
    "+", 
    RowBox[{"2", " ", 
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
      "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"c4", "[", "a", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z4", "[", 
           RowBox[{
            SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
         RowBox[{"Z4", "[", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}], " ", 
     RowBox[{"\[Omega]1", "[", "a", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
      "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"c4", "[", "a", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z4", "[", 
           RowBox[{
            SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
         RowBox[{"Z4", "[", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}], " ", 
     RowBox[{"\[Omega]1", "[", "a", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
      "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"c4", "[", "a", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z4", "[", 
           RowBox[{
            SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
         RowBox[{"Z4", "[", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}], " ", 
     RowBox[{"\[Omega]1", "[", "a", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
      "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"c4", "[", "a", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z4", "[", 
           RowBox[{
            SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
         RowBox[{"Z4", "[", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}], " ", 
     RowBox[{"\[Omega]1", "[", "a", "]"}]}], "-", 
    RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
      "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"c4", "[", "a", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z4", "[", 
           RowBox[{
            SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
         RowBox[{"Z4", "[", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}], " ", 
     RowBox[{"\[Omega]1", "[", "a", "]"}]}], "-", 
    RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
      "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"c4", "[", "a", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z4", "[", 
           RowBox[{
            SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
         RowBox[{"Z4", "[", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}], " ", 
     RowBox[{"\[Omega]1", "[", "a", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
       "a"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"c4", "[", "a", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z4", "[", 
           RowBox[{
            SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
         RowBox[{"Z4", "[", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}], " ", 
     RowBox[{"\[Omega]1", "[", "a", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
       "a"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"c4", "[", "a", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z4", "[", 
           RowBox[{
            SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
         RowBox[{"Z4", "[", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}], " ", 
     RowBox[{"\[Omega]1", "[", "a", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"a", "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", "x",
        ",", "a"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"c4", "[", "a", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z4", "[", 
           RowBox[{
            SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
         RowBox[{"Z4", "[", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}], " ", 
     RowBox[{"\[Omega]1", "[", "a", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
       "a"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"c4", "[", "a", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z4", "[", 
           RowBox[{
            SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
         RowBox[{"Z4", "[", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}], " ", 
     RowBox[{"\[Omega]1", "[", "a", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
       "a"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"c4", "[", "a", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z4", "[", 
           RowBox[{
            SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
         RowBox[{"Z4", "[", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}], " ", 
     RowBox[{"\[Omega]1", "[", "a", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"a", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", "x",
        ",", "a"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"c4", "[", "a", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z4", "[", 
           RowBox[{
            SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
         RowBox[{"Z4", "[", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}], " ", 
     RowBox[{"\[Omega]1", "[", "a", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
       "a"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"c4", "[", "a", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z4", "[", 
           RowBox[{
            SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
         RowBox[{"Z4", "[", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}], " ", 
     RowBox[{"\[Omega]1", "[", "a", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
       "a"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"c4", "[", "a", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z4", "[", 
           RowBox[{
            SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
         RowBox[{"Z4", "[", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}], " ", 
     RowBox[{"\[Omega]1", "[", "a", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", "x",
        ",", "a"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"c4", "[", "a", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z4", "[", 
           RowBox[{
            SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
         RowBox[{"Z4", "[", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}], " ", 
     RowBox[{"\[Omega]1", "[", "a", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
       "a"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"c4", "[", "a", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z4", "[", 
           RowBox[{
            SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
         RowBox[{"Z4", "[", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}], " ", 
     RowBox[{"\[Omega]1", "[", "a", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
       "a"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"c4", "[", "a", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z4", "[", 
           RowBox[{
            SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
         RowBox[{"Z4", "[", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}], " ", 
     RowBox[{"\[Omega]1", "[", "a", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"a", "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", "x",
        ",", "a"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
         RowBox[{"c4", "[", "a", "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z4", "[", 
           RowBox[{
            SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
         RowBox[{"Z4", "[", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}], " ", 
     RowBox[{"\[Omega]1", "[", "a", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["p", "2"]}], "+", 
            SuperscriptBox["p", "4"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}], "+", 
         
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
            
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]], 
          " ", 
          RowBox[{"c4", "[", "a", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Z4", "[", 
              RowBox[{
               SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
            RowBox[{"Z4", "[", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"\[Omega]1", "[", "a", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["p", "2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         SuperscriptBox["p", "4"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
       RowBox[{"c4", "[", "a", "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
         "a"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["p", "2"]}], "+", 
            SuperscriptBox["p", "4"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}], "+", 
         
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
            
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]], 
          " ", 
          RowBox[{"c4", "[", "a", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Z4", "[", 
              RowBox[{
               SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
            RowBox[{"Z4", "[", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"\[Omega]1", "[", "a", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["p", "2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         SuperscriptBox["p", "4"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
       RowBox[{"c4", "[", "a", "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
         "x", ",", "a"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["p", "2"]}], "+", 
            SuperscriptBox["p", "4"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}], "+", 
         
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
            
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]], 
          " ", 
          RowBox[{"c4", "[", "a", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Z4", "[", 
              RowBox[{
               SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
            RowBox[{"Z4", "[", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"\[Omega]1", "[", "a", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["p", "2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         SuperscriptBox["p", "4"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
       RowBox[{"c4", "[", "a", "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"E4", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", "x", ",", "a"}], "]"}],
        " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "+", 
         RowBox[{"9", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", "1"}], "]"}]}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["p", "2"]}], "+", 
            SuperscriptBox["p", "4"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}], "+", 
         
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
            
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}]}]], 
          " ", 
          RowBox[{"c4", "[", "a", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Z4", "[", 
              RowBox[{
               SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}]}], "+", 
            RowBox[{"Z4", "[", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"\[Omega]1", "[", "a", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", " ", 
       SuperscriptBox["p", "2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         SuperscriptBox["p", "4"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
       RowBox[{"c4", "[", "a", "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
      "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"\[Omega]1", "[", "a", "]"}]}], 
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
          RowBox[{"c4", "[", "a", "]"}]}]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Z4", "[", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}], "-", 
           RowBox[{"Z4", "[", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], ")"}], " ", 
         RowBox[{"\[Omega]1", "[", "a", "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "x", ",", "a"}], 
      "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"\[Omega]1", "[", "a", "]"}]}], 
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
          RowBox[{"c4", "[", "a", "]"}]}]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Z4", "[", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}], "-", 
           RowBox[{"Z4", "[", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], ")"}], " ", 
         RowBox[{"\[Omega]1", "[", "a", "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
       "a"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"\[Omega]1", "[", "a", "]"}]}], 
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
          RowBox[{"c4", "[", "a", "]"}]}]]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Z4", "[", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}], "-", 
           RowBox[{"Z4", "[", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], ")"}], " ", 
         RowBox[{"\[Omega]1", "[", "a", "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
       "a"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"\[Omega]1", "[", "a", "]"}]}], 
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
          RowBox[{"c4", "[", "a", "]"}]}]]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Z4", "[", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}], "-", 
           RowBox[{"Z4", "[", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], ")"}], " ", 
         RowBox[{"\[Omega]1", "[", "a", "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "x", ",", 
       "a"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"\[Omega]1", "[", "a", "]"}]}], 
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
          RowBox[{"c4", "[", "a", "]"}]}]]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Z4", "[", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}], "-", 
           RowBox[{"Z4", "[", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], ")"}], " ", 
         RowBox[{"\[Omega]1", "[", "a", "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "x", ",", 
       "a"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"\[Omega]1", "[", "a", "]"}]}], 
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
          RowBox[{"c4", "[", "a", "]"}]}]]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Z4", "[", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}], "-", 
           RowBox[{"Z4", "[", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], ")"}], " ", 
         RowBox[{"\[Omega]1", "[", "a", "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", "x",
        ",", "a"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"6", " ", 
          RowBox[{"\[Omega]1", "[", "a", "]"}]}], 
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
          RowBox[{"c4", "[", "a", "]"}]}]]}], "+", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Z4", "[", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}], "-", 
           RowBox[{"Z4", "[", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], ")"}], " ", 
         RowBox[{"\[Omega]1", "[", "a", "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"E4", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", "x",
        ",", "a"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"6", " ", 
          RowBox[{"\[Omega]1", "[", "a", "]"}]}], 
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", "s"}], ")"}], " ", 
          RowBox[{"c4", "[", "a", "]"}]}]]}], "+", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Z4", "[", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "-"], ",", "a"}], "]"}], "-", 
           RowBox[{"Z4", "[", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "+"], ",", "a"}], "]"}]}], ")"}], " ", 
         RowBox[{"\[Omega]1", "[", "a", "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "-", "p"}], ")"}], "2"], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "+", "p"}], ")"}], "2"], "+", "s"}], 
            ")"}]}]]}]]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.792143032297859*^9, {3.792143351129249*^9, 
   3.7921433526781893`*^9}},ExpressionUUID->"8ca8ac33-c05d-4768-9d81-\
5f138cf75083"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["I4", 
   RowBox[{"(", "0", ")"}]], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "2"], "+", "t"}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
           "1", ",", "a"}], "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
           "1", ",", "a"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox["m", "2"], 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", "t"}]]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
          "]"}]}], "-", 
        RowBox[{"E4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["m", "2"], "t"]}]}], "}"}]}], "}"}], ",", "1", 
          ",", "a"}], "]"}], "+", 
        RowBox[{"E4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox[
               SuperscriptBox["m", "2"], 
               RowBox[{
                SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
         "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
           "1", ",", "a"}], "]"}]}], "-", 
        RowBox[{"E4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox[
               SuperscriptBox["m", "2"], 
               RowBox[{
                SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",", 
          "a"}], "]"}], "-", 
        RowBox[{"E4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox[
               SuperscriptBox["m", "2"], 
               RowBox[{
                SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",", 
          "a"}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
           "1", ",", "a"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
           "1", ",", "a"}], "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
           "1", ",", "a"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
          "]"}]}], "-", 
        RowBox[{"E4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox[
               SuperscriptBox["m", "2"], 
               RowBox[{
                SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
         "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox["m", "2"], "t"]}]}], "}"}]}], "}"}], ",", "1",
            ",", "a"}], "]"}]}], "+", 
        RowBox[{"E4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox[
               SuperscriptBox["m", "2"], 
               RowBox[{
                SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
         "]"}], "+", 
        RowBox[{"E4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox[
               SuperscriptBox["m", "2"], 
               RowBox[{
                SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
         "]"}], "-", 
        RowBox[{"E4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox[
               SuperscriptBox["m", "2"], 
               RowBox[{
                SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["m", "2"], "t"]}]}], "}"}]}], "}"}], ",", "1", 
          ",", "a"}], "]"}], "-", 
        RowBox[{"E4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox[
               SuperscriptBox["m", "2"], 
               RowBox[{
                SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox[
               SuperscriptBox["m", "2"], 
               RowBox[{
                SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
         "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
           "1", ",", "a"}], "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
           "1", ",", "a"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox["m", "2"], 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", "t"}]]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
          "]"}]}], "+", 
        RowBox[{"E4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["m", "2"], "t"]}]}], "}"}]}], "}"}], ",", "1", 
          ",", "a"}], "]"}], "-", 
        RowBox[{"E4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox[
               SuperscriptBox["m", "2"], 
               RowBox[{
                SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
         "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
           "1", ",", "a"}], "]"}]}], "+", 
        RowBox[{"E4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox[
               SuperscriptBox["m", "2"], 
               RowBox[{
                SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",", 
          "a"}], "]"}], "+", 
        RowBox[{"E4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox[
               SuperscriptBox["m", "2"], 
               RowBox[{
                SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",", 
          "a"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
           "1", ",", "a"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
           "1", ",", "a"}], "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", "1", ",", 
           "a"}], "]"}]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "\[Infinity]"}], "}"}]}], "}"}], ",", 
           "1", ",", "a"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
          "]"}]}], "+", 
        RowBox[{"E4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox[
               SuperscriptBox["m", "2"], 
               RowBox[{
                SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
         "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox["m", "2"], "t"]}]}], "}"}]}], "}"}], ",", "1",
            ",", "a"}], "]"}]}], "-", 
        RowBox[{"E4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox[
               SuperscriptBox["m", "2"], 
               RowBox[{
                SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
         "]"}], "-", 
        RowBox[{"E4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox[
               SuperscriptBox["m", "2"], 
               RowBox[{
                SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
         "]"}], "+", 
        RowBox[{"E4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox[
               SuperscriptBox["m", "2"], 
               RowBox[{
                SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["m", "2"], "t"]}]}], "}"}]}], "}"}], ",", "1", 
          ",", "a"}], "]"}], "+", 
        RowBox[{"E4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox[
               SuperscriptBox["m", "2"], 
               RowBox[{
                SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox[
               SuperscriptBox["m", "2"], 
               RowBox[{
                SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1", ",", "a"}], 
         "]"}], "+", 
        RowBox[{
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}]}], "}"}], ",",
            "1", ",", "a"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               FractionBox["t", 
                SuperscriptBox["m", "2"]]}]}], "]"}]}], "-", 
           RowBox[{"5", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", 
              RowBox[{"1", "+", 
               FractionBox["t", 
                SuperscriptBox["m", "2"]]}]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox["m", "2"], 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", "t"}]]}]}], "}"}]}], "}"}], 
           ",", "1", ",", "a"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", 
           RowBox[{"1", "+", 
            FractionBox["t", 
             SuperscriptBox["m", "2"]]}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}]}], "}"}], ",",
            "1", ",", "a"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", 
           RowBox[{"1", "+", 
            FractionBox["t", 
             SuperscriptBox["m", "2"]]}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox["m", "2"], 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", "t"}]]}]}], "}"}]}], "}"}], 
           ",", "1", ",", "a"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", 
           RowBox[{"1", "+", 
            FractionBox["t", 
             SuperscriptBox["m", "2"]]}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}]}], "}"}], ",",
            "1", ",", "a"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", 
           RowBox[{"1", "+", 
            FractionBox["t", 
             SuperscriptBox["m", "2"]]}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"E4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                SuperscriptBox["m", "2"], 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}]}], "}"}], ",",
            "1", ",", "a"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               FractionBox["t", 
                SuperscriptBox["m", "2"]]}]}], "]"}]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", 
              RowBox[{"1", "+", 
               FractionBox["t", 
                SuperscriptBox["m", "2"]]}]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            FractionBox[
             SuperscriptBox["m", "2"], 
             RowBox[{
              SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}]}], "}"}], ",", 
        "1", ",", "a"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", "1"}], "}"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox["t", 
             SuperscriptBox["m", "2"]]}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               FractionBox["t", 
                SuperscriptBox["m", "2"]]}]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", 
           RowBox[{"1", "+", 
            FractionBox["t", 
             SuperscriptBox["m", "2"]]}]}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", 
            FractionBox[
             SuperscriptBox["m", "2"], 
             RowBox[{
              SuperscriptBox["m", "2"], "+", "t"}]], "}"}], ",", "1"}], 
          "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox["t", 
             SuperscriptBox["m", "2"]]}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", "1"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox[
              SuperscriptBox["m", "2"], 
              RowBox[{
               SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", "1"}], 
          "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"E4", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            FractionBox[
             SuperscriptBox["m", "2"], 
             RowBox[{
              SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}]}], "}"}], ",", 
        "1", ",", "a"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", "1"}], "}"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox["t", 
             SuperscriptBox["m", "2"]]}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               FractionBox["t", 
                SuperscriptBox["m", "2"]]}]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", 
           RowBox[{"1", "+", 
            FractionBox["t", 
             SuperscriptBox["m", "2"]]}]}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", 
            FractionBox[
             SuperscriptBox["m", "2"], 
             RowBox[{
              SuperscriptBox["m", "2"], "+", "t"}]], "}"}], ",", "1"}], 
          "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox["t", 
             SuperscriptBox["m", "2"]]}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", "1"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox[
              SuperscriptBox["m", "2"], 
              RowBox[{
               SuperscriptBox["m", "2"], "+", "t"}]]}], "}"}], ",", "1"}], 
          "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.792143542705975*^9, 
  3.792143551454399*^9}},ExpressionUUID->"2c05ef4f-1e97-4b81-9e28-\
1d9d7d491c5c"]
},
WindowSize->{1849, 1025},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>1.1 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 39224, 1058, 718, "Input",ExpressionUUID->"ecd0c11e-6315-4a9b-aaf1-d079dd4683c1"],
Cell[39785, 1080, 67231, 1976, 1155, "Input",ExpressionUUID->"98c2f60e-dcaa-4323-bc9a-8c7fff7ba2f2"],
Cell[107019, 3058, 142945, 4695, 3996, "Input",ExpressionUUID->"8ca8ac33-c05d-4768-9d81-5f138cf75083"],
Cell[249967, 7755, 47927, 1369, 1282, "Input",ExpressionUUID->"2c05ef4f-1e97-4b81-9e28-1d9d7d491c5c"]
}
]
*)

(* End of internal cache information *)


